The outer regions of the giant Virgo galaxy M87. Kinematic separation of stellar halo and intracluster light

We present a spectroscopic study of 287 Planetary Nebulas (PNs) in a total area of ~0.4 deg^2 around the BCG M87 in Virgo A. With these data we can distinguish the stellar halo from the co-spatial intracluster light (ICL). PNs were identified from their narrow and symmetric redshifted lambda 5007\4959 Angstrom [OIII] emission lines, and the absence of significant continuum. We implement a robust technique to measure the halo velocity dispersion from the projected phase-space to identify PNs associated with the M87 halo and ICL. The velocity distribution of the spectroscopically confirmed PNs is bimodal, containing a narrow component centred on the systemic velocity of the BCG and an off-centred broader component, that we identify as halo and ICL, respectively. Halo and ICPN have different spatial distributions: the halo PNs follow the galaxy's light, whereas the ICPNs are characterised by a shallower power-law profile. The composite PN number density profile shows the superposition of different PN populations associated with the M87 halo and the ICL, characterised by different PN alpha-parameters, the ICL contributing ~3 times more PNs per unit light. Down to m_5007=28.8, the M87 halo PN luminosity function (PNLF) has a steeper slope towards faint magnitudes than the IC PNLF, and both are steeper than the standard PNLF for the M31 bulge. Moreover, the IC PNLF has a dip at ~1-1.5 mag fainter than the bright cutoff, reminiscent of the PNLFs of systems with extended star formation history. The M87 halo and the Virgo ICL are dynamically distinct components with different density profiles and velocity distribution. The different alpha values and PNLF shapes of the halo and ICL indicate distinct parent stellar populations, consistent with the existence of a gradient towards bluer colours at large radii. These results reflect the hierarchical build-up of the Virgo cluster.

==> make.sh <==
#!/bin/bash
latexfile="M87_spec_1"
latex "$latexfile".tex
bibtex "$latexfile".aux
latex "$latexfile".tex
latex "$latexfile".tex
dvips "$latexfile".dvi
ps2pdf "$latexfile".ps
